Deviation from the Fourier law in room-temperature heat pulse experiments

We report heat pulse experiments at room temperature that cannot be described by Fourier's law. The experimental data is modelled properly by the Guyer--Krumhansl equation, in its over-diffusion regime. The phenomenon is due to conduction channels with differing conductivities, and parallel to the direction of the heat flux.

==> anc/Heat_pulse_data150331.txt <==
Heat pulse experiment

Budapest, 31/03/2015
BME, Dep. of Energy Engineering

1st col: time [s]
2nd col: amplified electric temperature signal [V]
Specimen: polystirol-aluminium, N2.
Thickness: 3.9 [mm]
Pulse length: 10 [ms]
/////////////////////////////////////////

00.000000000000,  -0.52000,
00.004000000000,  -0.68000,
00.008000000000,  -0.64000,
00.012000000000,  -0.36000,
00.016000000000,  -0.52000,
00.020000000000,  -0.48000,
00.024000000000,  -0.48000,
00.028000000000,  -0.60000,
00.032000000000,  -0.48000,
00.036000000000,  -0.28000,
00.040000000000,  -0.52000,
00.044000000000,  -0.48000,
00.048000000000,  -0.48000,
00.052000000000,  -0.40000,
00.056000000000,  -0.64000,
00.060000000000,  -0.52000,
00.064000000000,  -0.44000,
00.068000000000,  -0.48000,
00.072000000000,  -0.56000,
00.076000000000,  -0.48000,
00.080000000000,  -0.56000,
00.084000000000,  -0.48000,
00.088000000000,  -0.44000,
00.092000000000,  -0.52000,
00.096000000000,  -0.68000,
00.100000000000,  -0.40000,
00.104000000000,  -0.48000,
00.108000000000,  -0.40000,
00.112000000000,  -0.32000,
00.116000000000,  -0.48000,
00.120000000000,  -0.44000,
00.124000000000,  -0.48000,
00.128000000000,  -0.48000,
00.132000000000,  -0.52000,
00.136000000000,  -0.48000,
00.140000000000,  -0.52000,
00.144000000000,  -0.52000,
00.148000000000,  -0.44000,
00.152000000000,  -0.40000,
00.156000000000,  -0.32000,
00.160000000000,  -0.56000,
00.164000000000,  -0.56000,
00.168000000000,  -0.40000,
00.172000000000,  -0.12000,
00.176000000000,  -0.32000,
00.180000000000,  -0.36000,
00.184000000000,  -0.52000,
00.188000000000,  -0.36000,
00.192000000000,  -0.36000,
00.196000000000,  -0.48000,
00.200000000000,  -0.32000,
00.204000000000,  -0.40000,
00.208000000000,  -0.44000,
00.212000000000,  -0.32000,
00.216000000000,  -0.28000,
00.220000000000,  -0.36000,
00.224000000000,  -0.28000,
00.228000000000,  -0.36000,
00.232000000000,  -0.04000,
00.236000000000,  -0.44000,
00.240000000000,  -0.24000,
00.244000000000,  -0.12000,
00.248000000000,  -0.28000,
00.252000000000,  -0.04000,
00.256000000000,  -0.24000,
00.260000000000,  -0.20000,
00.264000000000,  -0.12000,
00.268000000000,  -0.08000,
00.272000000000,  -0.12000,
00.276000000000,  -0.32000,
00.280000000000,  -0.12000,
00.284000000000,  -0.16000,
00.288000000000,  -0.20000,
00.292000000000,   0.00000,
00.296000000000,  -0.04000,
00.300000000000,   0.08000,
00.304000000000,  -0.12000,
00.308000000000,   0.00000,
00.312000000000,  -0.12000,
00.316000000000,  -0.04000,
00.320000000000,   0.16000,
00.324000000000,  -0.08000,
00.328000000000,  -0.04000,
00.332000000000,   0.12000,
00.336000000000,  -0.04000,
00.340000000000,   0.12000,
00.344000000000,   0.08000,
00.348000000000,   0.20000,
00.352000000000,   0.28000,
00.356000000000,   0.16000,
00.360000000000,   0.04000,
00.364000000000,   0.20000,
00.368000000000,   0.20000,
00.372000000000,   0.28000,
00.376000000000,   0.12000,
00.380000000000,   0.28000,
00.384000000000,   0.16000,
00.388000000000,   0.12000,
00.392000000000,   0.28000,
00.396000000000,   0.24000,
00.400000000000,   0.40000,
00.404000000000,   0.24000,
00.408000000000,   0.40000,
00.412000000000,   0.28000,
00.416000000000,   0.44000,
00.420000000000,   0.36000,
00.424000000000,   0.36000,
00.428000000000,   0.36000,
00.432000000000,   0.64000,
00.436000000000,   0.60000,
00.440000000000,   0.72000,
00.444000000000,   0.52000,
00.448000000000,   0.68000,
00.452000000000,   0.52000,
00.456000000000,   0.60000,
00.460000000000,   0.68000,
00.464000000000,   0.76000,
00.468000000000,   0.52000,
00.472000000000,   0.48000,
00.476000000000,   0.72000,
00.480000000000,   0.76000,
00.484000000000,   0.68000,
00.488000000000,   0.76000,
00.492000000000,   0.68000,
00.496000000000,   0.64000,
00.500000000000,   0.80000,
00.504000000000,   0.68000,
00.508000000000,   0.60000,
00.512000000000,   0.76000,
00.516000000000,   0.80000,
00.520000000000,   0.76000,
00.524000000000,   0.92000,
00.528000000000,   0.88000,
00.532000000000,   0.88000,
00.536000000000,   0.96000,
00.540000000000,   0.88000,
00.544000000000,   0.88000,
00.548000000000,   0.80000,
00.552000000000,   0.92000,
00.556000000000,   1.08000,
00.560000000000,   0.80000,
00.564000000000,   0.92000,
00.568000000000,   1.00000,
00.572000000000,   1.12000,
00.576000000000,   1.20000,
00.580000000000,   0.88000,
00.584000000000,   1.08000,
00.588000000000,   0.92000,
00.592000000000,   0.96000,
00.596000000000,   1.12000,
00.600000000000,   1.00000,
00.604000000000,   1.04000,
00.608000000000,   1.24000,
00.612000000000,   1.24000,
00.616000000000,   1.20000,
00.620000000000,   1.28000,
00.624000000000,   1.08000,
00.628000000000,   1.32000,
00.632000000000,   1.32000,
00.636000000000,   1.16000,
00.640000000000,   1.24000,
00.644000000000,   1.32000,
00.648000000000,   1.24000,
00.652000000000,   1.24000,
00.656000000000,   1.40000,
00.660000000000,   1.40000,
00.664000000000,   1.36000,
00.668000000000,   1.20000,
00.672000000000,   1.36000,
00.676000000000,   1.36000,
00.680000000000,   1.44000,
00.684000000000,   1.44000,
00.688000000000,   1.44000,
00.692000000000,   1.36000,
00.696000000000,   1.48000,
00.700000000000,   1.48000,
00.704000000000,   1.44000,
00.708000000000,   1.44000,
00.712000000000,   1.60000,
00.716000000000,   1.56000,
00.720000000000,   1.56000,
00.724000000000,   1.32000,
00.728000000000,   1.68000,
00.732000000000,   1.72000,
00.736000000000,   1.64000,
00.740000000000,   1.72000,
00.744000000000,   1.60000,
00.748000000000,   1.72000,
00.752000000000,   1.48000,
00.756000000000,   1.60000,
00.760000000000,   1.56000,
00.764000000000,   1.76000,
00.768000000000,   1.72000,
00.772000000000,   1.60000,
00.776000000000,   1.48000,
00.780000000000,   1.76000,
00.784000000000,   1.92000,
00.788000000000,   1.84000,
00.792000000000,   1.76000,
00.796000000000,   1.76000,
00.800000000000,   1.72000,
00.804000000000,   1.64000,
00.808000000000,   1.84000,
00.812000000000,   1.96000,
00.816000000000,   1.68000,
00.820000000000,   1.72000,
00.824000000000,   1.60000,
00.828000000000,   1.72000,
00.832000000000,   2.00000,
00.836000000000,   2.00000,
00.840000000000,   1.84000,
00.844000000000,   1.92000,
00.848000000000,   1.88000,
00.852000000000,   2.00000,
00.856000000000,   1.88000,
00.860000000000,   1.96000,
00.864000000000,   2.00000,
00.868000000000,   1.92000,
00.872000000000,   1.92000,
00.876000000000,   2.00000,
00.880000000000,   1.96000,
00.884000000000,   2.16000,
00.888000000000,   2.04000,
00.892000000000,   2.04000,
00.896000000000,   2.08000,
00.900000000000,   2.08000,
00.904000000000,   2.00000,
00.908000000000,   2.08000,
00.912000000000,   2.08000,
00.916000000000,   2.12000,
00.920000000000,   2.16000,
00.924000000000,   2.08000,
00.928000000000,   2.08000,
00.932000000000,   2.12000,
00.936000000000,   1.96000,
00.940000000000,   2.20000,
00.944000000000,   1.96000,
00.948000000000,   2.12000,
00.952000000000,   2.04000,
00.956000000000,   2.04000,
00.960000000000,   2.04000,
00.964000000000,   2.08000,
00.968000000000,   2.40000,
00.972000000000,   2.40000,
00.976000000000,   2.24000,
00.980000000000,   2.20000,
00.984000000000,   2.20000,
00.988000000000,   2.32000,
00.992000000000,   2.16000,
00.996000000000,   2.16000,
01.000000000000,   2.24000,
01.004000000000,   2.40000,
01.008000000000,   2.56000,
01.012000000000,   2.44000,
01.016000000000,   2.44000,
01.020000000000,   2.40000,
01.024000000000,   2.32000,
01.028000000000,   2.40000,
01.032000000000,   2.32000,
01.036000000000,   2.48000,
01.040000000000,   2.44000,
01.044000000000,   2.44000,
01.048000000000,   2.32000,
01.052000000000,   2.40000,
01.056000000000,   2.40000,
01.060000000000,   2.56000,
01.064000000000,   2.44000,
01.068000000000,   2.48000,
01.072000000000,   2.44000,
01.076000000000,   2.52000,
01.080000000000,   2.56000,
01.084000000000,   2.40000,
01.088000000000,   2.52000,
01.092000000000,   2.60000,
01.096000000000,   2.56000,
01.100000000000,   2.56000,
01.104000000000,   2.40000,
01.108000000000,   2.56000,
01.112000000000,   2.60000,
01.116000000000,   2.40000,
01.120000000000,   2.64000,
01.124000000000,   2.60000,
01.128000000000,   2.60000,
01.132000000000,   2.56000,
01.136000000000,   2.52000,
01.140000000000,   2.56000,
01.144000000000,   2.56000,
01.148000000000,   2.56000,
01.152000000000,   2.80000,
01.156000000000,   2.76000,
01.160000000000,   2.56000,
01.164000000000,   2.68000,
01.168000000000,   2.52000,
01.172000000000,   2.68000,
01.176000000000,   2.64000,
01.180000000000,   2.56000,
01.184000000000,   2.80000,
01.188000000000,   2.80000,
01.192000000000,   2.84000,
01.196000000000,   2.60000,
01.200000000000,   2.76000,
01.204000000000,   2.64000,
01.208000000000,   2.64000,
01.212000000000,   2.84000,
01.216000000000,   2.60000,
01.220000000000,   2.72000,
01.224000000000,   2.88000,
01.228000000000,   2.96000,
01.232000000000,   2.72000,
01.236000000000,   2.72000,
01.240000000000,   2.76000,
01.244000000000,   2.80000,
01.248000000000,   3.08000,
01.252000000000,   2.84000,
01.256000000000,   2.80000,
01.260000000000,   2.88000,
01.264000000000,   2.84000,
01.268000000000,   2.96000,
01.272000000000,   3.00000,
01.276000000000,   2.80000,
01.280000000000,   2.80000,
01.284000000000,   2.80000,
01.288000000000,   2.80000,
01.292000000000,   2.96000,
01.296000000000,   2.96000,
01.300000000000,   2.88000,
01.304000000000,   2.88000,
01.308000000000,   3.08000,
01.312000000000,   2.96000,
01.316000000000,   2.76000,
01.320000000000,   2.92000,
01.324000000000,   3.00000,
01.328000000000,   2.96000,
01.332000000000,   2.96000,
01.336000000000,   2.88000,
01.340000000000,   2.88000,
01.344000000000,   3.00000,
01.348000000000,   2.96000,
01.352000000000,   2.96000,
01.356000000000,   2.92000,
01.360000000000,   3.00000,
01.364000000000,   2.96000,
01.368000000000,   2.88000,
01.372000000000,   3.00000,
01.376000000000,   2.92000,
01.380000000000,   3.04000,
01.384000000000,   3.04000,
01.388000000000,   3.08000,
01.392000000000,   3.08000,
01.396000000000,   2.92000,
01.400000000000,   3.20000,
01.404000000000,   3.00000,
01.408000000000,   3.08000,
01.412000000000,   3.12000,
01.416000000000,   2.88000,
01.420000000000,   3.12000,
01.424000000000,   3.04000,
01.428000000000,   3.04000,
01.432000000000,   3.00000,
01.436000000000,   3.08000,
01.440000000000,   3.08000,
01.444000000000,   3.24000,
01.448000000000,   3.00000,
01.452000000000,   3.16000,
01.456000000000,   3.16000,
01.460000000000,   3.08000,
01.464000000000,   3.12000,
01.468000000000,   3.08000,
01.472000000000,   3.08000,
01.476000000000,   3.04000,
01.480000000000,   3.28000,
01.484000000000,   3.12000,
01.488000000000,   3.20000,
01.492000000000,   3.20000,
01.496000000000,   3.04000,
01.500000000000,   3.16000,
01.504000000000,   3.20000,
01.508000000000,   3.12000,
01.512000000000,   3.28000,
01.516000000000,   3.04000,
01.520000000000,   3.12000,
01.524000000000,   3.20000,
01.528000000000,   3.28000,
01.532000000000,   3.04000,
01.536000000000,   3.20000,
01.540000000000,   3.28000,
01.544000000000,   3.20000,
01.548000000000,   3.36000,
01.552000000000,   3.16000,
01.556000000000,   3.12000,
01.560000000000,   3.16000,
01.564000000000,   3.28000,
01.568000000000,   3.24000,
01.572000000000,   3.28000,
01.576000000000,   3.28000,
01.580000000000,   3.32000,
01.584000000000,   3.28000,
01.588000000000,   3.28000,
01.592000000000,   3.32000,
01.596000000000,   3.00000,
01.600000000000,   3.28000,
01.604000000000,   3.24000,
01.608000000000,   3.24000,
01.612000000000,   3.44000,
01.616000000000,   3.20000,
01.620000000000,   3.24000,
01.624000000000,   3.20000,
01.628000000000,   3.52000,
01.632000000000,   3.32000,
01.636000000000,   3.20000,
01.640000000000,   3.32000,
01.644000000000,   3.40000,
01.648000000000,   3.40000,
01.652000000000,   3.36000,
01.656000000000,   3.28000,
01.660000000000,   3.48000,
01.664000000000,   3.36000,
01.668000000000,   3.36000,
01.672000000000,   3.24000,
01.676000000000,   3.24000,
01.680000000000,   3.36000,
01.684000000000,   3.36000,
01.688000000000,   3.36000,
01.692000000000,   3.44000,
01.696000000000,   3.24000,
01.700000000000,   3.36000,
01.704000000000,   3.40000,
01.708000000000,   3.40000,
01.712000000000,   3.48000,
01.716000000000,   3.52000,
01.720000000000,   3.24000,
01.724000000000,   3.36000,
01.728000000000,   3.36000,
01.732000000000,   3.44000,
01.736000000000,   3.48000,
01.740000000000,   3.48000,
01.744000000000,   3.32000,
01.748000000000,   3.48000,
01.752000000000,   3.36000,
01.756000000000,   3.36000,
01.760000000000,   3.36000,
01.764000000000,   3.32000,
01.768000000000,   3.48000,
01.772000000000,   3.48000,
01.776000000000,   3.40000,
01.780000000000,   3.48000,
01.784000000000,   3.60000,
01.788000000000,   3.44000,
01.792000000000,   3.44000,
01.796000000000,   3.48000,
01.800000000000,   3.36000,
01.804000000000,   3.44000,
01.808000000000,   3.48000,
01.812000000000,   3.60000,
01.816000000000,   3.52000,
01.820000000000,   3.64000,
01.824000000000,   3.48000,
01.828000000000,   3.52000,
01.832000000000,   3.48000,
01.836000000000,   3.52000,
01.840000000000,   3.40000,
01.844000000000,   3.52000,
01.848000000000,   3.40000,
01.852000000000,   3.52000,
01.856000000000,   3.44000,
01.860000000000,   3.52000,
01.864000000000,   3.48000,
01.868000000000,   3.52000,
01.872000000000,   3.52000,
01.876000000000,   3.52000,
01.880000000000,   3.48000,
01.884000000000,   3.48000,
01.888000000000,   3.64000,
01.892000000000,   3.68000,
01.896000000000,   3.60000,
01.900000000000,   3.56000,
01.904000000000,   3.60000,
01.908000000000,   3.52000,
01.912000000000,   3.48000,
01.916000000000,   3.56000,
01.920000000000,   3.60000,
01.924000000000,   3.76000,
01.928000000000,   3.72000,
01.932000000000,   3.60000,
01.936000000000,   3.40000,
01.940000000000,   3.48000,
01.944000000000,   3.44000,
01.948000000000,   3.52000,
01.952000000000,   3.72000,
01.956000000000,   3.60000,
01.960000000000,   3.64000,
01.964000000000,   3.56000,
01.968000000000,   3.56000,
01.972000000000,   3.64000,
01.976000000000,   3.76000,
01.980000000000,   3.64000,
01.984000000000,   3.60000,
01.988000000000,   3.72000,
01.992000000000,   3.64000,
01.996000000000,   3.48000,
02.000000000000,   3.64000,
02.004000000000,   3.60000,
02.008000000000,   3.64000,
02.012000000000,   3.84000,
02.016000000000,   3.68000,
02.020000000000,   3.52000,
02.024000000000,   3.60000,
02.028000000000,   3.80000,
02.032000000000,   3.84000,
02.036000000000,   3.56000,
02.040000000000,   3.56000,
02.044000000000,   3.80000,
02.048000000000,   3.84000,
02.052000000000,   3.76000,
02.056000000000,   3.72000,
02.060000000000,   3.80000,
02.064000000000,   3.68000,
02.068000000000,   3.88000,
02.072000000000,   3.72000,
02.076000000000,   3.76000,
02.080000000000,   3.84000,
02.084000000000,   3.80000,
02.088000000000,   3.84000,
02.092000000000,   3.92000,
02.096000000000,   3.64000,
02.100000000000,   3.76000,
02.104000000000,   3.80000,
02.108000000000,   3.76000,
02.112000000000,   3.88000,
02.116000000000,   3.48000,
02.120000000000,   3.72000,
02.124000000000,   3.68000,
02.128000000000,   3.80000,
02.132000000000,   3.76000,
02.136000000000,   3.52000,
02.140000000000,   3.84000,
02.144000000000,   3.76000,
02.148000000000,   4.04000,
02.152000000000,   3.80000,
02.156000000000,   3.68000,
02.160000000000,   3.88000,
02.164000000000,   3.68000,
02.168000000000,   3.88000,
02.172000000000,   3.80000,
02.176000000000,   3.88000,
02.180000000000,   3.88000,
02.184000000000,   3.72000,
02.188000000000,   3.76000,
02.192000000000,   3.88000,
02.196000000000,   3.80000,
02.200000000000,   3.92000,
02.204000000000,   3.76000,
02.208000000000,   3.76000,
02.212000000000,   3.80000,
02.216000000000,   3.76000,
02.220000000000,   3.84000,
02.224000000000,   3.84000,
02.228000000000,   3.84000,
02.232000000000,   3.80000,
02.236000000000,   3.76000,
02.240000000000,   3.96000,
02.244000000000,   3.88000,
02.248000000000,   3.88000,
02.252000000000,   3.68000,
02.256000000000,   3.84000,
02.260000000000,   3.84000,
02.264000000000,   3.88000,
02.268000000000,   4.00000,
02.272000000000,   4.04000,
02.276000000000,   3.80000,
02.280000000000,   3.92000,
02.284000000000,   3.92000,
02.288000000000,   3.76000,
02.292000000000,   4.00000,
02.296000000000,   3.84000,
02.300000000000,   3.76000,
02.304000000000,   3.72000,
02.308000000000,   3.80000,
02.312000000000,   3.84000,
02.316000000000,   3.68000,
02.320000000000,   3.88000,
02.324000000000,   4.04000,
02.328000000000,   3.84000,
02.332000000000,   3.88000,
02.336000000000,   3.88000,
02.340000000000,   3.88000,
02.344000000000,   3.88000,
02.348000000000,   3.76000,
02.352000000000,   3.84000,
02.356000000000,   3.76000,
02.360000000000,   3.68000,
02.364000000000,   3.88000,
02.368000000000,   3.92000,
02.372000000000,   3.96000,
02.376000000000,   3.80000,
02.380000000000,   4.00000,
02.384000000000,   3.92000,
02.388000000000,   3.80000,
02.392000000000,   3.96000,
02.396000000000,   3.88000,
02.400000000000,   3.84000,
02.404000000000,   3.92000,
02.408000000000,   4.08000,
02.412000000000,   3.88000,
02.416000000000,   3.92000,
02.420000000000,   4.08000,
02.424000000000,   3.88000,
02.428000000000,   4.08000,
02.432000000000,   4.00000,
02.436000000000,   3.92000,
02.440000000000,   4.00000,
02.444000000000,   4.08000,
02.448000000000,   3.88000,
02.452000000000,   4.04000,
02.456000000000,   3.96000,
02.460000000000,   3.96000,
02.464000000000,   3.92000,
02.468000000000,   3.92000,
02.472000000000,   4.16000,
02.476000000000,   4.04000,
02.480000000000,   4.00000,
02.484000000000,   4.08000,
02.488000000000,   3.92000,
02.492000000000,   3.88000,
02.496000000000,   3.88000,
02.500000000000,   3.96000,
02.504000000000,   4.00000,
02.508000000000,   3.84000,
02.512000000000,   4.08000,
02.516000000000,   3.88000,
02.520000000000,   3.84000,
02.524000000000,   3.88000,
02.528000000000,   4.12000,
02.532000000000,   3.80000,
02.536000000000,   3.92000,
02.540000000000,   3.92000,
02.544000000000,   3.88000,
02.548000000000,   3.88000,
02.552000000000,   4.04000,
02.556000000000,   3.84000,
02.560000000000,   4.04000,
02.564000000000,   3.88000,
02.568000000000,   3.88000,
02.572000000000,   3.96000,
02.576000000000,   3.88000,
02.580000000000,   4.04000,
02.584000000000,   3.92000,
02.588000000000,   3.96000,
02.592000000000,   4.08000,
02.596000000000,   3.88000,
02.600000000000,   3.84000,
02.604000000000,   4.04000,
02.608000000000,   3.92000,
02.612000000000,   4.04000,
02.616000000000,   3.92000,
02.620000000000,   3.96000,
02.624000000000,   4.00000,
02.628000000000,   4.00000,
02.632000000000,   4.04000,
02.636000000000,   4.16000,
02.640000000000,   4.16000,
02.644000000000,   4.00000,
02.648000000000,   4.12000,
02.652000000000,   4.12000,
02.656000000000,   3.92000,
02.660000000000,   4.08000,
02.664000000000,   4.00000,
02.668000000000,   4.08000,
02.672000000000,   3.76000,
02.676000000000,   4.08000,
02.680000000000,   4.04000,
02.684000000000,   4.04000,
02.688000000000,   4.04000,
02.692000000000,   4.16000,
02.696000000000,   3.92000,
02.700000000000,   4.16000,
02.704000000000,   3.88000,
02.708000000000,   4.00000,
02.712000000000,   4.24000,
02.716000000000,   4.16000,
02.720000000000,   4.16000,
02.724000000000,   4.12000,
02.728000000000,   4.08000,
02.732000000000,   4.20000,
02.736000000000,   4.04000,
02.740000000000,   4.12000,
02.744000000000,   4.12000,
02.748000000000,   4.00000,
02.752000000000,   4.12000,
02.756000000000,   4.08000,
02.760000000000,   3.92000,
02.764000000000,   3.84000,
02.768000000000,   4.00000,
02.772000000000,   3.96000,
02.776000000000,   4.04000,
02.780000000000,   4.04000,
02.784000000000,   4.04000,
02.788000000000,   4.16000,
02.792000000000,   4.16000,
02.796000000000,   4.20000,
02.800000000000,   4.08000,
02.804000000000,   4.16000,
02.808000000000,   4.00000,
02.812000000000,   4.12000,
02.816000000000,   4.08000,
02.820000000000,   4.04000,
02.824000000000,   4.12000,
02.828000000000,   4.12000,
02.832000000000,   4.16000,
02.836000000000,   3.96000,
02.840000000000,   3.96000,
02.844000000000,   4.12000,
02.848000000000,   4.20000,
02.852000000000,   4.12000,
02.856000000000,   4.08000,
02.860000000000,   4.12000,
02.864000000000,   4.20000,
02.868000000000,   4.20000,
02.872000000000,   4.16000,
02.876000000000,   4.16000,
02.880000000000,   4.04000,
02.884000000000,   4.12000,
02.888000000000,   4.04000,
02.892000000000,   4.08000,
02.896000000000,   4.00000,
02.900000000000,   4.24000,
02.904000000000,   4.16000,
02.908000000000,   4.00000,
02.912000000000,   4.04000,
02.916000000000,   3.96000,
02.920000000000,   4.00000,
02.924000000000,   4.00000,
02.928000000000,   4.28000,
02.932000000000,   4.08000,
02.936000000000,   4.00000,
02.940000000000,   4.08000,
02.944000000000,   4.20000,
02.948000000000,   4.12000,
02.952000000000,   4.20000,
02.956000000000,   4.08000,
02.960000000000,   4.12000,
02.964000000000,   4.20000,
02.968000000000,   4.08000,
02.972000000000,   3.88000,
02.976000000000,   4.20000,
02.980000000000,   4.12000,
02.984000000000,   4.04000,
02.988000000000,   4.28000,
02.992000000000,   4.04000,
02.996000000000,   4.00000,
03.000000000000,   4.12000,
03.004000000000,   4.28000,
03.008000000000,   4.28000,
03.012000000000,   4.16000,
03.016000000000,   4.16000,
03.020000000000,   4.20000,
03.024000000000,   4.20000,
03.028000000000,   4.20000,
03.032000000000,   4.16000,
03.036000000000,   4.16000,
03.040000000000,   4.20000,
03.044000000000,   4.16000,
03.048000000000,   4.08000,
03.052000000000,   4.16000,
03.056000000000,   4.12000,
03.060000000000,   4.08000,
03.064000000000,   4.20000,
03.068000000000,   4.20000,
03.072000000000,   4.16000,
03.076000000000,   3.96000,
03.080000000000,   4.12000,
03.084000000000,   4.20000,
03.088000000000,   4.24000,
03.092000000000,   4.24000,
03.096000000000,   4.12000,
03.100000000000,   4.16000,
03.104000000000,   4.08000,
03.108000000000,   4.20000,
03.112000000000,   4.28000,
03.116000000000,   4.16000,
03.120000000000,   4.12000,
03.124000000000,   4.36000,
03.128000000000,   4.32000,
03.132000000000,   4.16000,
03.136000000000,   4.08000,
03.140000000000,   4.12000,
03.144000000000,   4.12000,
03.148000000000,   4.20000,
03.152000000000,   4.40000,
03.156000000000,   4.20000,
03.160000000000,   4.20000,
03.164000000000,   4.24000,
03.168000000000,   4.32000,
03.172000000000,   4.16000,
03.176000000000,   4.20000,
03.180000000000,   4.28000,
03.184000000000,   4.12000,
03.188000000000,   4.20000,
03.192000000000,   4.12000,
03.196000000000,   4.20000,
03.200000000000,   4.20000,
03.204000000000,   4.20000,
03.208000000000,   4.20000,
03.212000000000,   4.16000,
03.216000000000,   4.24000,
03.220000000000,   4.20000,
03.224000000000,   4.08000,
03.228000000000,   4.20000,
03.232000000000,   4.16000,
03.236000000000,   4.16000,
03.240000000000,   4.16000,
03.244000000000,   4.24000,
03.248000000000,   4.48000,
03.252000000000,   4.12000,
03.256000000000,   4.20000,
03.260000000000,   4.20000,
03.264000000000,   4.12000,
03.268000000000,   4.36000,
03.272000000000,   4.16000,
03.276000000000,   4.12000,
03.280000000000,   4.20000,
03.284000000000,   4.24000,
03.288000000000,   4.16000,
03.292000000000,   4.28000,
03.296000000000,   4.20000,
03.300000000000,   4.20000,
03.304000000000,   4.36000,
03.308000000000,   4.20000,
03.312000000000,   4.28000,
03.316000000000,   4.32000,
03.320000000000,   4.08000,
03.324000000000,   4.24000,
03.328000000000,   4.24000,
03.332000000000,   4.20000,
03.336000000000,   4.24000,
03.340000000000,   4.24000,
03.344000000000,   4.28000,
03.348000000000,   4.36000,
03.352000000000,   4.16000,
03.356000000000,   4.20000,
03.360000000000,   4.12000,
03.364000000000,   4.16000,
03.368000000000,   4.16000,
03.372000000000,   4.16000,
03.376000000000,   4.28000,
03.380000000000,   4.28000,
03.384000000000,   4.20000,
03.388000000000,   4.28000,
03.392000000000,   4.40000,
03.396000000000,   4.20000,
03.400000000000,   4.16000,
03.404000000000,   4.24000,
03.408000000000,   4.24000,
03.412000000000,   4.36000,
03.416000000000,   4.24000,
03.420000000000,   4.20000,
03.424000000000,   4.24000,
03.428000000000,   4.12000,
03.432000000000,   4.28000,
03.436000000000,   4.20000,
03.440000000000,   4.24000,
03.444000000000,   4.28000,
03.448000000000,   4.28000,
03.452000000000,   4.40000,
03.456000000000,   4.24000,
03.460000000000,   4.20000,
03.464000000000,   4.28000,
03.468000000000,   4.28000,
03.472000000000,   4.12000,
03.476000000000,   4.20000,
03.480000000000,   4.20000,
03.484000000000,   4.28000,
03.488000000000,   4.24000,
03.492000000000,   4.24000,
03.496000000000,   4.28000,
03.500000000000,   4.12000,
03.504000000000,   4.40000,
03.508000000000,   4.16000,
03.512000000000,   4.28000,
03.516000000000,   4.20000,
03.520000000000,   4.28000,
03.524000000000,   4.08000,
03.528000000000,   4.20000,
03.532000000000,   4.28000,
03.536000000000,   4.28000,
03.540000000000,   4.20000,
03.544000000000,   4.16000,
03.548000000000,   4.44000,
03.552000000000,   4.24000,
03.556000000000,   4.28000,
03.560000000000,   4.36000,
03.564000000000,   4.36000,
03.568000000000,   4.36000,
03.572000000000,   4.16000,
03.576000000000,   4.28000,
03.580000000000,   4.24000,
03.584000000000,   4.28000,
03.588000000000,   4.20000,
03.592000000000,   4.28000,
03.596000000000,   4.24000,
03.600000000000,   4.24000,
03.604000000000,   4.32000,
03.608000000000,   4.20000,
03.612000000000,   4.20000,
03.616000000000,   4.20000,
03.620000000000,   4.24000,
03.624000000000,   4.32000,
03.628000000000,   4.44000,
03.632000000000,   4.20000,
03.636000000000,   4.24000,
03.640000000000,   4.32000,
03.644000000000,   4.16000,
03.648000000000,   4.28000,
03.652000000000,   4.32000,
03.656000000000,   4.20000,
03.660000000000,   4.44000,
03.664000000000,   4.20000,
03.668000000000,   4.36000,
03.672000000000,   4.28000,
03.676000000000,   4.28000,
03.680000000000,   4.20000,
03.684000000000,   4.32000,
03.688000000000,   4.44000,
03.692000000000,   4.20000,
03.696000000000,   4.24000,
03.700000000000,   4.32000,
03.704000000000,   4.20000,
03.708000000000,   4.28000,
03.712000000000,   4.32000,
03.716000000000,   4.28000,
03.720000000000,   4.40000,
03.724000000000,   4.24000,
03.728000000000,   4.40000,
03.732000000000,   4.20000,
03.736000000000,   4.16000,
03.740000000000,   4.20000,
03.744000000000,   4.32000,
03.748000000000,   4.28000,
03.752000000000,   4.20000,
03.756000000000,   4.32000,
03.760000000000,   4.28000,
03.764000000000,   4.24000,
03.768000000000,   4.28000,
03.772000000000,   4.48000,
03.776000000000,   4.20000,
03.780000000000,   4.32000,
03.784000000000,   4.32000,
03.788000000000,   4.32000,
03.792000000000,   4.52000,
03.796000000000,   4.28000,
03.800000000000,   4.32000,
03.804000000000,   4.20000,
03.808000000000,   4.36000,
03.812000000000,   4.32000,
03.816000000000,   4.32000,
03.820000000000,   4.40000,
03.824000000000,   4.32000,
03.828000000000,   4.40000,
03.832000000000,   4.32000,
03.836000000000,   4.32000,
03.840000000000,   4.32000,
03.844000000000,   4.40000,
03.848000000000,   4.48000,
03.852000000000,   4.36000,
03.856000000000,   4.44000,
03.860000000000,   4.36000,
03.864000000000,   4.20000,
03.868000000000,   4.36000,
03.872000000000,   4.36000,
03.876000000000,   4.20000,
03.880000000000,   4.20000,
03.884000000000,   4.24000,
03.888000000000,   4.32000,
03.892000000000,   4.32000,
03.896000000000,   4.24000,
03.900000000000,   4.32000,
03.904000000000,   4.28000,
03.908000000000,   4.16000,
03.912000000000,   4.40000,
03.916000000000,   4.40000,
03.920000000000,   4.20000,
03.924000000000,   4.28000,
03.928000000000,   4.28000,
03.932000000000,   4.44000,
03.936000000000,   4.24000,
03.940000000000,   4.24000,
03.944000000000,   4.36000,
03.948000000000,   4.32000,
03.952000000000,   4.32000,
03.956000000000,   4.28000,
03.960000000000,   4.28000,
03.964000000000,   4.28000,
03.968000000000,   4.24000,
03.972000000000,   4.40000,
03.976000000000,   4.36000,
03.980000000000,   4.36000,
03.984000000000,   4.32000,
03.988000000000,   4.32000,
03.992000000000,   4.28000,
03.996000000000,   4.28000,
04.000000000000,   4.28000,
04.004000000000,   4.28000,
04.008000000000,   4.44000,
04.012000000000,   4.28000,
04.016000000000,   4.32000,
04.020000000000,   4.48000,
04.024000000000,   4.40000,
04.028000000000,   4.40000,
04.032000000000,   4.32000,
04.036000000000,   4.28000,
04.040000000000,   4.36000,
04.044000000000,   4.40000,
04.048000000000,   4.44000,
04.052000000000,   4.44000,
04.056000000000,   4.32000,
04.060000000000,   4.36000,
04.064000000000,   4.36000,
04.068000000000,   4.36000,
04.072000000000,   4.36000,
04.076000000000,   4.24000,
04.080000000000,   4.24000,
04.084000000000,   4.28000,
04.088000000000,   4.52000,
04.092000000000,   4.40000,
04.096000000000,   4.32000,
04.100000000000,   4.28000,
04.104000000000,   4.32000,
04.108000000000,   4.36000,
04.112000000000,   4.20000,
04.116000000000,   4.36000,
04.120000000000,   4.36000,
04.124000000000,   4.36000,
04.128000000000,   4.28000,
04.132000000000,   4.40000,
04.136000000000,   4.32000,
04.140000000000,   4.28000,
04.144000000000,   4.44000,
04.148000000000,   4.32000,
04.152000000000,   4.52000,
04.156000000000,   4.44000,
04.160000000000,   4.36000,
04.164000000000,   4.28000,
04.168000000000,   4.36000,
04.172000000000,   4.32000,
04.176000000000,   4.20000,
04.180000000000,   4.40000,
04.184000000000,   4.44000,
04.188000000000,   4.44000,
04.192000000000,   4.40000,
04.196000000000,   4.28000,
04.200000000000,   4.36000,
04.204000000000,   4.44000,
04.208000000000,   4.44000,
04.212000000000,   4.40000,
04.216000000000,   4.20000,
04.220000000000,   4.28000,
04.224000000000,   4.44000,
04.228000000000,   4.36000,
04.232000000000,   4.28000,
04.236000000000,   4.32000,
04.240000000000,   4.24000,
04.244000000000,   4.40000,
04.248000000000,   4.32000,
04.252000000000,   4.44000,
04.256000000000,   4.44000,
04.260000000000,   4.28000,
04.264000000000,   4.48000,
04.268000000000,   4.44000,
04.272000000000,   4.36000,
04.276000000000,   4.40000,
04.280000000000,   4.28000,
04.284000000000,   4.36000,
04.288000000000,   4.44000,
04.292000000000,   4.32000,
04.296000000000,   4.20000,
04.300000000000,   4.52000,
04.304000000000,   4.52000,
04.308000000000,   4.28000,
04.312000000000,   4.40000,
04.316000000000,   4.24000,
04.320000000000,   4.36000,
04.324000000000,   4.40000,
04.328000000000,   4.44000,
04.332000000000,   4.40000,
04.336000000000,   4.28000,
04.340000000000,   4.48000,
04.344000000000,   4.44000,
04.348000000000,   4.40000,
04.352000000000,   4.40000,
04.356000000000,   4.36000,
04.360000000000,   4.28000,
04.364000000000,   4.44000,
04.368000000000,   4.32000,
04.372000000000,   4.36000,
04.376000000000,   4.40000,
04.380000000000,   4.44000,
04.384000000000,   4.32000,
04.388000000000,   4.52000,
04.392000000000,   4.48000,
04.396000000000,   4.28000,
04.400000000000,   4.56000,
04.404000000000,   4.40000,
04.408000000000,   4.40000,
04.412000000000,   4.44000,
04.416000000000,   4.44000,
04.420000000000,   4.44000,
04.424000000000,   4.44000,
04.428000000000,   4.36000,
04.432000000000,   4.48000,
04.436000000000,   4.36000,
04.440000000000,   4.28000,
04.444000000000,   4.40000,
04.448000000000,   4.44000,
04.452000000000,   4.56000,
04.456000000000,   4.24000,
04.460000000000,   4.40000,
04.464000000000,   4.40000,
04.468000000000,   4.44000,
04.472000000000,   4.56000,
04.476000000000,   4.44000,
04.480000000000,   4.36000,
04.484000000000,   4.36000,
04.488000000000,   4.32000,
04.492000000000,   4.44000,
04.496000000000,   4.24000,
04.500000000000,   4.32000,
04.504000000000,   4.56000,
04.508000000000,   4.52000,
04.512000000000,   4.36000,
04.516000000000,   4.32000,
04.520000000000,   4.56000,
04.524000000000,   4.40000,
04.528000000000,   4.48000,
04.532000000000,   4.36000,
04.536000000000,   4.40000,
04.540000000000,   4.44000,
04.544000000000,   4.44000,
04.548000000000,   4.44000,
04.552000000000,   4.28000,
04.556000000000,   4.40000,
04.560000000000,   4.40000,
04.564000000000,   4.32000,
04.568000000000,   4.56000,
04.572000000000,   4.44000,
04.576000000000,   4.40000,
04.580000000000,   4.44000,
04.584000000000,   4.48000,
04.588000000000,   4.52000,
04.592000000000,   4.48000,
04.596000000000,   4.48000,
04.600000000000,   4.24000,
04.604000000000,   4.52000,
04.608000000000,   4.36000,
04.612000000000,   4.24000,
04.616000000000,   4.52000,
04.620000000000,   4.48000,
04.624000000000,   4.40000,
04.628000000000,   4.52000,
04.632000000000,   4.44000,
04.636000000000,   4.40000,
04.640000000000,   4.36000,
04.644000000000,   4.52000,
04.648000000000,   4.40000,
04.652000000000,   4.40000,
04.656000000000,   4.44000,
04.660000000000,   4.36000,
04.664000000000,   4.56000,
04.668000000000,   4.48000,
04.672000000000,   4.40000,
04.676000000000,   4.44000,
04.680000000000,   4.32000,
04.684000000000,   4.52000,
04.688000000000,   4.40000,
04.692000000000,   4.44000,
04.696000000000,   4.44000,
04.700000000000,   4.32000,
04.704000000000,   4.36000,
04.708000000000,   4.44000,
04.712000000000,   4.44000,
04.716000000000,   4.40000,
04.720000000000,   4.32000,
04.724000000000,   4.40000,
04.728000000000,   4.44000,
04.732000000000,   4.44000,
04.736000000000,   4.40000,
04.740000000000,   4.40000,
04.744000000000,   4.44000,
04.748000000000,   4.48000,
04.752000000000,   4.28000,
04.756000000000,   4.36000,
04.760000000000,   4.44000,
04.764000000000,   4.56000,
04.768000000000,   4.48000,
04.772000000000,   4.60000,
04.776000000000,   4.44000,
04.780000000000,   4.44000,
04.784000000000,   4.56000,
04.788000000000,   4.48000,
04.792000000000,   4.44000,
04.796000000000,   4.36000,
04.800000000000,   4.56000,
04.804000000000,   4.56000,
04.808000000000,   4.36000,
04.812000000000,   4.44000,
04.816000000000,   4.28000,
04.820000000000,   4.28000,
04.824000000000,   4.36000,
04.828000000000,   4.40000,
04.832000000000,   4.48000,
04.836000000000,   4.28000,
04.840000000000,   4.56000,
04.844000000000,   4.40000,
04.848000000000,   4.48000,
04.852000000000,   4.56000,
04.856000000000,   4.48000,
04.860000000000,   4.44000,
04.864000000000,   4.52000,
04.868000000000,   4.40000,
04.872000000000,   4.36000,
04.876000000000,   4.44000,
04.880000000000,   4.52000,
04.884000000000,   4.56000,
04.888000000000,   4.48000,
04.892000000000,   4.44000,
04.896000000000,   4.44000,
04.900000000000,   4.32000,
04.904000000000,   4.56000,
04.908000000000,   4.44000,
04.912000000000,   4.44000,
04.916000000000,   4.52000,
04.920000000000,   4.36000,
04.924000000000,   4.32000,
04.928000000000,   4.40000,
04.932000000000,   4.40000,
04.936000000000,   4.44000,
04.940000000000,   4.44000,
04.944000000000,   4.52000,
04.948000000000,   4.44000,
04.952000000000,   4.52000,
04.956000000000,   4.48000,
04.960000000000,   4.44000,
04.964000000000,   4.48000,
04.968000000000,   4.44000,
04.972000000000,   4.44000,
04.976000000000,   4.32000,
04.980000000000,   4.36000,
04.984000000000,   4.56000,
04.988000000000,   4.56000,
04.992000000000,   4.48000,
04.996000000000,   4.44000,
05.000000000000,   4.28000,
05.004000000000,   4.48000,
05.008000000000,   4.56000,
05.012000000000,   4.44000,
05.016000000000,   4.44000,
05.020000000000,   4.44000,
05.024000000000,   4.44000,
05.028000000000,   4.40000,
05.032000000000,   4.44000,
05.036000000000,   4.48000,
05.040000000000,   4.32000,
05.044000000000,   4.52000,
05.048000000000,   4.44000,
05.052000000000,   4.52000,
05.056000000000,   4.44000,
05.060000000000,   4.60000,
05.064000000000,   4.56000,
05.068000000000,   4.52000,
05.072000000000,   4.56000,
05.076000000000,   4.44000,
05.080000000000,   4.40000,
05.084000000000,   4.52000,
05.088000000000,   4.48000,
05.092000000000,   4.40000,
05.096000000000,   4.52000,
05.100000000000,   4.64000,
05.104000000000,   4.44000,
05.108000000000,   4.44000,
05.112000000000,   4.56000,
05.116000000000,   4.44000,
05.120000000000,   4.48000,
05.124000000000,   4.44000,
05.128000000000,   4.48000,
05.132000000000,   4.48000,
05.136000000000,   4.44000,
05.140000000000,   4.40000,
05.144000000000,   4.40000,
05.148000000000,   4.52000,
05.152000000000,   4.56000,
05.156000000000,   4.24000,
05.160000000000,   4.52000,
05.164000000000,   4.64000,
05.168000000000,   4.56000,
05.172000000000,   4.44000,
05.176000000000,   4.48000,
05.180000000000,   4.52000,
05.184000000000,   4.48000,
05.188000000000,   4.48000,
05.192000000000,   4.40000,
05.196000000000,   4.36000,
05.200000000000,   4.48000,
05.204000000000,   4.60000,
05.208000000000,   4.44000,
05.212000000000,   4.56000,
05.216000000000,   4.48000,
05.220000000000,   4.36000,
05.224000000000,   4.44000,
05.228000000000,   4.56000,
05.232000000000,   4.60000,
05.236000000000,   4.48000,
05.240000000000,   4.56000,
05.244000000000,   4.48000,
05.248000000000,   4.40000,
05.252000000000,   4.52000,
05.256000000000,   4.32000,
05.260000000000,   4.56000,
05.264000000000,   4.44000,
05.268000000000,   4.56000,
05.272000000000,   4.44000,
05.276000000000,   4.48000,
05.280000000000,   4.44000,
05.284000000000,   4.44000,
05.288000000000,   4.44000,
05.292000000000,   4.52000,
05.296000000000,   4.36000,
05.300000000000,   4.40000,
05.304000000000,   4.56000,
05.308000000000,   4.52000,
05.312000000000,   4.40000,
05.316000000000,   4.44000,
05.320000000000,   4.48000,
05.324000000000,   4.48000,
05.328000000000,   4.48000,
05.332000000000,   4.56000,
05.336000000000,   4.48000,
05.340000000000,   4.44000,
05.344000000000,   4.40000,
05.348000000000,   4.56000,
05.352000000000,   4.48000,
05.356000000000,   4.48000,
05.360000000000,   4.32000,
05.364000000000,   4.40000,
05.368000000000,   4.48000,
05.372000000000,   4.56000,
05.376000000000,   4.44000,
05.380000000000,   4.40000,
05.384000000000,   4.32000,
05.388000000000,   4.56000,
05.392000000000,   4.44000,
05.396000000000,   4.68000,
05.400000000000,   4.44000,
05.404000000000,   4.56000,
05.408000000000,   4.56000,
05.412000000000,   4.64000,
05.416000000000,   4.48000,
05.420000000000,   4.44000,
05.424000000000,   4.52000,
05.428000000000,   4.28000,
05.432000000000,   4.52000,
05.436000000000,   4.36000,
05.440000000000,   4.44000,
05.444000000000,   4.52000,
05.448000000000,   4.36000,
05.452000000000,   4.44000,
05.456000000000,   4.44000,
05.460000000000,   4.52000,
05.464000000000,   4.60000,
05.468000000000,   4.52000,
05.472000000000,   4.44000,
05.476000000000,   4.32000,
05.480000000000,   4.60000,
05.484000000000,   4.52000,
05.488000000000,   4.56000,
05.492000000000,   4.52000,
05.496000000000,   4.52000,
05.500000000000,   4.44000,
05.504000000000,   4.60000,
05.508000000000,   4.44000,
05.512000000000,   4.44000,
05.516000000000,   4.28000,
05.520000000000,   4.56000,
05.524000000000,   4.56000,
05.528000000000,   4.36000,
05.532000000000,   4.40000,
05.536000000000,   4.48000,
05.540000000000,   4.48000,
05.544000000000,   4.56000,
05.548000000000,   4.56000,
05.552000000000,   4.52000,
05.556000000000,   4.56000,
05.560000000000,   4.52000,
05.564000000000,   4.48000,
05.568000000000,   4.44000,
05.572000000000,   4.60000,
05.576000000000,   4.60000,
05.580000000000,   4.52000,
05.584000000000,   4.60000,
05.588000000000,   4.40000,
05.592000000000,   4.60000,
05.596000000000,   4.60000,
05.600000000000,   4.36000,
05.604000000000,   4.48000,
05.608000000000,   4.40000,
05.612000000000,   4.48000,
05.616000000000,   4.44000,
05.620000000000,   4.68000,
05.624000000000,   4.48000,
05.628000000000,   4.48000,
05.632000000000,   4.56000,
05.636000000000,   4.56000,
05.640000000000,   4.52000,
05.644000000000,   4.44000,
05.648000000000,   4.40000,
05.652000000000,   4.44000,
05.656000000000,   4.52000,
05.660000000000,   4.48000,
05.664000000000,   4.56000,
05.668000000000,   4.60000,
05.672000000000,   4.48000,
05.676000000000,   4.44000,
05.680000000000,   4.36000,
05.684000000000,   4.44000,
05.688000000000,   4.44000,
05.692000000000,   4.52000,
05.696000000000,   4.48000,
05.700000000000,   4.60000,
05.704000000000,   4.52000,
05.708000000000,   4.52000,
05.712000000000,   4.48000,
05.716000000000,   4.48000,
05.720000000000,   4.48000,
05.724000000000,   4.64000,
05.728000000000,   4.44000,
05.732000000000,   4.56000,
05.736000000000,   4.52000,
05.740000000000,   4.44000,
05.744000000000,   4.56000,
05.748000000000,   4.48000,
05.752000000000,   4.52000,
05.756000000000,   4.48000,
05.760000000000,   4.60000,
05.764000000000,   4.52000,
05.768000000000,   4.56000,
05.772000000000,   4.44000,
05.776000000000,   4.44000,
05.780000000000,   4.48000,
05.784000000000,   4.56000,
05.788000000000,   4.56000,
05.792000000000,   4.52000,
05.796000000000,   4.56000,
05.800000000000,   4.52000,
05.804000000000,   4.60000,
05.808000000000,   4.56000,
05.812000000000,   4.52000,
05.816000000000,   4.44000,
05.820000000000,   4.60000,
05.824000000000,   4.56000,
05.828000000000,   4.56000,
05.832000000000,   4.40000,
05.836000000000,   4.52000,
05.840000000000,   4.56000,
05.844000000000,   4.64000,
05.848000000000,   4.48000,
05.852000000000,   4.56000,
05.856000000000,   4.60000,
05.860000000000,   4.52000,
05.864000000000,   4.56000,
05.868000000000,   4.56000,
05.872000000000,   4.32000,
05.876000000000,   4.48000,
05.880000000000,   4.40000,
05.884000000000,   4.52000,
05.888000000000,   4.56000,
05.892000000000,   4.56000,
05.896000000000,   4.48000,
05.900000000000,   4.52000,
05.904000000000,   4.72000,
05.908000000000,   4.56000,
05.912000000000,   4.56000,
05.916000000000,   4.52000,
05.920000000000,   4.56000,
05.924000000000,   4.64000,
05.928000000000,   4.44000,
05.932000000000,   4.56000,
05.936000000000,   4.52000,
05.940000000000,   4.48000,
05.944000000000,   4.56000,
05.948000000000,   4.56000,
05.952000000000,   4.56000,
05.956000000000,   4.44000,
05.960000000000,   4.48000,
05.964000000000,   4.48000,
05.968000000000,   4.68000,
05.972000000000,   4.56000,
05.976000000000,   4.36000,
05.980000000000,   4.60000,
05.984000000000,   4.56000,
05.988000000000,   4.48000,
05.992000000000,   4.60000,
05.996000000000,   4.60000,
06.000000000000,   4.60000,
06.004000000000,   4.68000,
06.008000000000,   4.44000,
06.012000000000,   4.60000,
06.016000000000,   4.44000,
06.020000000000,   4.32000,
06.024000000000,   4.48000,
06.028000000000,   4.60000,
06.032000000000,   4.44000,
06.036000000000,   4.40000,
06.040000000000,   4.48000,
06.044000000000,   4.64000,
06.048000000000,   4.52000,
06.052000000000,   4.68000,
06.056000000000,   4.40000,
06.060000000000,   4.64000,
06.064000000000,   4.44000,
06.068000000000,   4.52000,
06.072000000000,   4.48000,
06.076000000000,   4.64000,
06.080000000000,   4.64000,
06.084000000000,   4.60000,
06.088000000000,   4.68000,
06.092000000000,   4.48000,
06.096000000000,   4.60000,
06.100000000000,   4.64000,
06.104000000000,   4.40000,
06.108000000000,   4.56000,
06.112000000000,   4.36000,
06.116000000000,   4.44000,
06.120000000000,   4.52000,
06.124000000000,   4.60000,
06.128000000000,   4.56000,
06.132000000000,   4.44000,
06.136000000000,   4.60000,
06.140000000000,   4.60000,
06.144000000000,   4.52000,
06.148000000000,   4.64000,
06.152000000000,   4.68000,
06.156000000000,   4.56000,
06.160000000000,   4.48000,
06.164000000000,   4.48000,
06.168000000000,   4.48000,
06.172000000000,   4.56000,
06.176000000000,   4.40000,
06.180000000000,   4.52000,
06.184000000000,   4.64000,
06.188000000000,   4.48000,
06.192000000000,   4.56000,
06.196000000000,   4.52000,
06.200000000000,   4.48000,
06.204000000000,   4.56000,
06.208000000000,   4.56000,
06.212000000000,   4.56000,
06.216000000000,   4.40000,
06.220000000000,   4.56000,
06.224000000000,   4.60000,
06.228000000000,   4.56000,
06.232000000000,   4.44000,
06.236000000000,   4.48000,
06.240000000000,   4.52000,
06.244000000000,   4.56000,
06.248000000000,   4.56000,
06.252000000000,   4.48000,
06.256000000000,   4.44000,
06.260000000000,   4.68000,
06.264000000000,   4.48000,
06.268000000000,   4.72000,
06.272000000000,   4.52000,
06.276000000000,   4.48000,
06.280000000000,   4.52000,
06.284000000000,   4.36000,
06.288000000000,   4.60000,
06.292000000000,   4.48000,
06.296000000000,   4.64000,
06.300000000000,   4.52000,
06.304000000000,   4.64000,
06.308000000000,   4.56000,
06.312000000000,   4.56000,
06.316000000000,   4.44000,
06.320000000000,   4.64000,
06.324000000000,   4.56000,
06.328000000000,   4.56000,
06.332000000000,   4.60000,
06.336000000000,   4.56000,
06.340000000000,   4.56000,
06.344000000000,   4.56000,
06.348000000000,   4.68000,
06.352000000000,   4.64000,
06.356000000000,   4.48000,
06.360000000000,   4.60000,
06.364000000000,   4.56000,
06.368000000000,   4.60000,
06.372000000000,   4.56000,
06.376000000000,   4.52000,
06.380000000000,   4.60000,
06.384000000000,   4.48000,
06.388000000000,   4.56000,
06.392000000000,   4.56000,
06.396000000000,   4.52000,
06.400000000000,   4.44000,
06.404000000000,   4.56000,
06.408000000000,   4.52000,
06.412000000000,   4.68000,
06.416000000000,   4.60000,
06.420000000000,   4.52000,
06.424000000000,   4.72000,
06.428000000000,   4.56000,
06.432000000000,   4.52000,
06.436000000000,   4.56000,
06.440000000000,   4.68000,
06.444000000000,   4.60000,
06.448000000000,   4.56000,
06.452000000000,   4.44000,
06.456000000000,   4.56000,
06.460000000000,   4.52000,
06.464000000000,   4.64000,
06.468000000000,   4.44000,
06.472000000000,   4.72000,
06.476000000000,   4.72000,
06.480000000000,   4.40000,
06.484000000000,   4.60000,
06.488000000000,   4.68000,
06.492000000000,   4.52000,
06.496000000000,   4.56000,
06.500000000000,   4.36000,
06.504000000000,   4.60000,
06.508000000000,   4.60000,
06.512000000000,   4.44000,
06.516000000000,   4.48000,
06.520000000000,   4.60000,
06.524000000000,   4.48000,
06.528000000000,   4.56000,
06.532000000000,   4.44000,
06.536000000000,   4.56000,
06.540000000000,   4.52000,
06.544000000000,   4.64000,
06.548000000000,   4.80000,
06.552000000000,   4.56000,
06.556000000000,   4.52000,
06.560000000000,   4.44000,
06.564000000000,   4.52000,
06.568000000000,   4.60000,
06.572000000000,   4.56000,
06.576000000000,   4.56000,
06.580000000000,   4.52000,
06.584000000000,   4.56000,
06.588000000000,   4.48000,
06.592000000000,   4.52000,
06.596000000000,   4.60000,
06.600000000000,   4.52000,
06.604000000000,   4.52000,
06.608000000000,   4.48000,
06.612000000000,   4.56000,
06.616000000000,   4.40000,
06.620000000000,   4.60000,
06.624000000000,   4.64000,
06.628000000000,   4.68000,
06.632000000000,   4.60000,
06.636000000000,   4.60000,
06.640000000000,   4.36000,
06.644000000000,   4.56000,
06.648000000000,   4.52000,
06.652000000000,   4.56000,
06.656000000000,   4.36000,
06.660000000000,   4.60000,
06.664000000000,   4.52000,
06.668000000000,   4.56000,
06.672000000000,   4.52000,
06.676000000000,   4.48000,
06.680000000000,   4.32000,
06.684000000000,   4.60000,
06.688000000000,   4.52000,
06.692000000000,   4.56000,
06.696000000000,   4.56000,
06.700000000000,   4.68000,
06.704000000000,   4.64000,
06.708000000000,   4.56000,
06.712000000000,   4.40000,
06.716000000000,   4.48000,
06.720000000000,   4.44000,
06.724000000000,   4.72000,
06.728000000000,   4.44000,
06.732000000000,   4.48000,
06.736000000000,   4.52000,
06.740000000000,   4.64000,
06.744000000000,   4.64000,
06.748000000000,   4.56000,
06.752000000000,   4.60000,
06.756000000000,   4.52000,
06.760000000000,   4.56000,
06.764000000000,   4.64000,
06.768000000000,   4.56000,
06.772000000000,   4.48000,
06.776000000000,   4.52000,
06.780000000000,   4.48000,
06.784000000000,   4.48000,
06.788000000000,   4.68000,
06.792000000000,   4.68000,
06.796000000000,   4.48000,
06.800000000000,   4.52000,
06.804000000000,   4.52000,
06.808000000000,   4.56000,
06.812000000000,   4.60000,
06.816000000000,   4.60000,
06.820000000000,   4.64000,
06.824000000000,   4.56000,
06.828000000000,   4.52000,
06.832000000000,   4.52000,
06.836000000000,   4.44000,
06.840000000000,   4.52000,
06.844000000000,   4.68000,
06.848000000000,   4.52000,
06.852000000000,   4.64000,
06.856000000000,   4.64000,
06.860000000000,   4.52000,
06.864000000000,   4.52000,
06.868000000000,   4.68000,
06.872000000000,   4.56000,
06.876000000000,   4.72000,
06.880000000000,   4.44000,
06.884000000000,   4.56000,
06.888000000000,   4.60000,
06.892000000000,   4.60000,
06.896000000000,   4.60000,
06.900000000000,   4.56000,
06.904000000000,   4.52000,
06.908000000000,   4.60000,
06.912000000000,   4.56000,
06.916000000000,   4.56000,
06.920000000000,   4.36000,
06.924000000000,   4.56000,
06.928000000000,   4.64000,
06.932000000000,   4.68000,
06.936000000000,   4.64000,
06.940000000000,   4.60000,
06.944000000000,   4.64000,
06.948000000000,   4.44000,
06.952000000000,   4.76000,
06.956000000000,   4.56000,
06.960000000000,   4.56000,
06.964000000000,   4.44000,
06.968000000000,   4.56000,
06.972000000000,   4.52000,
06.976000000000,   4.60000,
06.980000000000,   4.56000,
06.984000000000,   4.56000,
06.988000000000,   4.76000,
06.992000000000,   4.64000,
06.996000000000,   4.56000,
07.000000000000,   4.52000,
07.004000000000,   4.52000,
07.008000000000,   4.52000,
07.012000000000,   4.52000,
07.016000000000,   4.48000,
07.020000000000,   4.56000,
07.024000000000,   4.64000,
07.028000000000,   4.68000,
07.032000000000,   4.56000,
07.036000000000,   4.40000,
07.040000000000,   4.44000,
07.044000000000,   4.48000,
07.048000000000,   4.56000,
07.052000000000,   4.52000,
07.056000000000,   4.56000,
07.060000000000,   4.60000,
07.064000000000,   4.56000,
07.068000000000,   4.56000,
07.072000000000,   4.60000,
07.076000000000,   4.52000,
07.080000000000,   4.56000,
07.084000000000,   4.48000,
07.088000000000,   4.56000,
07.092000000000,   4.56000,
07.096000000000,   4.52000,
07.100000000000,   4.44000,
07.104000000000,   4.56000,
07.108000000000,   4.52000,
07.112000000000,   4.60000,
07.116000000000,   4.36000,
07.120000000000,   4.56000,
07.124000000000,   4.48000,
07.128000000000,   4.44000,
07.132000000000,   4.56000,
07.136000000000,   4.68000,
07.140000000000,   4.76000,
07.144000000000,   4.56000,
07.148000000000,   4.48000,
07.152000000000,   4.56000,
07.156000000000,   4.60000,
07.160000000000,   4.48000,
07.164000000000,   4.44000,
07.168000000000,   4.52000,
07.172000000000,   4.56000,
07.176000000000,   4.48000,
07.180000000000,   4.40000,
07.184000000000,   4.64000,
07.188000000000,   4.68000,
07.192000000000,   4.52000,
07.196000000000,   4.60000,
07.200000000000,   4.60000,
07.204000000000,   4.64000,
07.208000000000,   4.68000,
07.212000000000,   4.60000,
07.216000000000,   4.60000,
07.220000000000,   4.48000,
07.224000000000,   4.68000,
07.228000000000,   4.64000,
07.232000000000,   4.60000,
07.236000000000,   4.44000,
07.240000000000,   4.44000,
07.244000000000,   4.72000,
07.248000000000,   4.48000,
07.252000000000,   4.44000,
07.256000000000,   4.48000,
07.260000000000,   4.56000,
07.264000000000,   4.60000,
07.268000000000,   4.64000,
07.272000000000,   4.56000,
07.276000000000,   4.64000,
07.280000000000,   4.40000,
07.284000000000,   4.68000,
07.288000000000,   4.60000,
07.292000000000,   4.56000,
07.296000000000,   4.60000,
07.300000000000,   4.76000,
07.304000000000,   4.56000,
07.308000000000,   4.56000,
07.312000000000,   4.68000,
07.316000000000,   4.56000,
07.320000000000,   4.60000,
07.324000000000,   4.44000,
07.328000000000,   4.68000,
07.332000000000,   4.48000,
07.336000000000,   4.48000,
07.340000000000,   4.64000,
07.344000000000,   4.56000,
07.348000000000,   4.52000,
07.352000000000,   4.52000,
07.356000000000,   4.64000,
07.360000000000,   4.60000,
07.364000000000,   4.56000,
07.368000000000,   4.44000,
07.372000000000,   4.56000,
07.376000000000,   4.48000,
07.380000000000,   4.72000,
07.384000000000,   4.64000,
07.388000000000,   4.68000,
07.392000000000,   4.64000,
07.396000000000,   4.48000,
07.400000000000,   4.56000,
07.404000000000,   4.64000,
07.408000000000,   4.64000,
07.412000000000,   4.56000,
07.416000000000,   4.56000,
07.420000000000,   4.52000,
07.424000000000,   4.68000,
07.428000000000,   4.60000,
07.432000000000,   4.68000,
07.436000000000,   4.56000,
07.440000000000,   4.52000,
07.444000000000,   4.40000,
07.448000000000,   4.68000,
07.452000000000,   4.64000,
07.456000000000,   4.68000,
07.460000000000,   4.44000,
07.464000000000,   4.60000,
07.468000000000,   4.56000,
07.472000000000,   4.60000,
07.476000000000,   4.48000,
07.480000000000,   4.76000,
07.484000000000,   4.60000,
07.488000000000,   4.64000,
07.492000000000,   4.56000,
07.496000000000,   4.52000,
07.500000000000,   4.56000,
07.504000000000,   4.80000,
07.508000000000,   4.68000,
07.512000000000,   4.60000,
07.516000000000,   4.44000,
07.520000000000,   4.68000,
07.524000000000,   4.88000,
07.528000000000,   4.52000,
07.532000000000,   4.48000,
07.536000000000,   4.56000,
07.540000000000,   4.48000,
07.544000000000,   4.52000,
07.548000000000,   4.40000,
07.552000000000,   4.52000,
07.556000000000,   4.44000,
07.560000000000,   4.76000,
07.564000000000,   4.60000,
07.568000000000,   4.80000,
07.572000000000,   4.56000,
07.576000000000,   4.48000,
07.580000000000,   4.56000,
07.584000000000,   4.64000,
07.588000000000,   4.64000,
07.592000000000,   4.48000,
07.596000000000,   4.56000,
07.600000000000,   4.52000,
07.604000000000,   4.40000,
07.608000000000,   4.56000,
07.612000000000,   4.56000,
07.616000000000,   4.64000,
07.620000000000,   4.56000,
07.624000000000,   4.52000,
07.628000000000,   4.68000,
07.632000000000,   4.52000,
07.636000000000,   4.52000,
07.640000000000,   4.44000,
07.644000000000,   4.56000,
07.648000000000,   4.60000,
07.652000000000,   4.64000,
07.656000000000,   4.48000,
07.660000000000,   4.44000,
07.664000000000,   4.52000,
07.668000000000,   4.44000,
07.672000000000,   4.56000,
07.676000000000,   4.64000,
07.680000000000,   4.60000,
07.684000000000,   4.64000,
07.688000000000,   4.60000,
07.692000000000,   4.56000,
07.696000000000,   4.64000,
07.700000000000,   4.44000,
07.704000000000,   4.56000,
07.708000000000,   4.44000,
07.712000000000,   4.52000,
07.716000000000,   4.60000,
07.720000000000,   4.48000,
07.724000000000,   4.48000,
07.728000000000,   4.56000,
07.732000000000,   4.56000,
07.736000000000,   4.60000,
07.740000000000,   4.48000,
07.744000000000,   4.56000,
07.748000000000,   4.64000,
07.752000000000,   4.68000,
07.756000000000,   4.68000,
07.760000000000,   4.56000,
07.764000000000,   4.64000,
07.768000000000,   4.56000,
07.772000000000,   4.56000,
07.776000000000,   4.64000,
07.780000000000,   4.44000,
07.784000000000,   4.52000,
07.788000000000,   4.56000,
07.792000000000,   4.52000,
07.796000000000,   4.52000,
07.800000000000,   4.68000,
07.804000000000,   4.68000,
07.808000000000,   4.52000,
07.812000000000,   4.44000,
07.816000000000,   4.52000,
07.820000000000,   4.52000,
07.824000000000,   4.64000,
07.828000000000,   4.56000,
07.832000000000,   4.60000,
07.836000000000,   4.44000,
07.840000000000,   4.60000,
07.844000000000,   4.68000,
07.848000000000,   4.56000,
07.852000000000,   4.52000,
07.856000000000,   4.44000,
07.860000000000,   4.56000,
07.864000000000,   4.56000,
07.868000000000,   4.64000,
07.872000000000,   4.52000,
07.876000000000,   4.44000,
07.880000000000,   4.56000,
07.884000000000,   4.56000,
07.888000000000,   4.56000,
07.892000000000,   4.60000,
07.896000000000,   4.56000,
07.900000000000,   4.56000,
07.904000000000,   4.56000,
07.908000000000,   4.52000,
07.912000000000,   4.56000,
07.916000000000,   4.56000,
07.920000000000,   4.68000,
07.924000000000,   4.64000,
07.928000000000,   4.68000,
07.932000000000,   4.28000,
07.936000000000,   4.48000,
07.940000000000,   4.52000,
07.944000000000,   4.52000,
07.948000000000,   4.56000,
07.952000000000,   4.56000,
07.956000000000,   4.52000,
07.960000000000,   4.52000,
07.964000000000,   4.44000,
07.968000000000,   4.64000,
07.972000000000,   4.68000,
07.976000000000,   4.44000,
07.980000000000,   4.44000,
07.984000000000,   4.60000,
07.988000000000,   4.60000,
07.992000000000,   4.72000,
07.996000000000,   4.40000,
08.000000000000,   4.60000,
08.004000000000,   4.60000,
08.008000000000,   4.60000,
08.012000000000,   4.40000,
08.016000000000,   4.52000,
08.020000000000,   4.64000,
08.024000000000,   4.68000,
08.028000000000,   4.52000,
08.032000000000,   4.56000,
08.036000000000,   4.64000,
08.040000000000,   4.52000,
08.044000000000,   4.44000,
08.048000000000,   4.60000,
08.052000000000,   4.40000,
08.056000000000,   4.52000,
08.060000000000,   4.56000,
08.064000000000,   4.52000,
08.068000000000,   4.72000,
08.072000000000,   4.72000,
08.076000000000,   4.56000,
08.080000000000,   4.40000,
08.084000000000,   4.48000,
08.088000000000,   4.52000,
08.092000000000,   4.60000,
08.096000000000,   4.56000,
08.100000000000,   4.52000,
08.104000000000,   4.64000,
08.108000000000,   4.56000,
08.112000000000,   4.56000,
08.116000000000,   4.64000,
08.120000000000,   4.40000,
08.124000000000,   4.56000,
08.128000000000,   4.56000,
08.132000000000,   4.56000,
08.136000000000,   4.72000,
08.140000000000,   4.68000,
08.144000000000,   4.64000,
08.148000000000,   4.56000,
08.152000000000,   4.48000,
08.156000000000,   4.68000,
08.160000000000,   4.60000,
08.164000000000,   4.60000,
08.168000000000,   4.56000,
08.172000000000,   4.56000,
08.176000000000,   4.60000,
08.180000000000,   4.52000,
08.184000000000,   4.80000,
08.188000000000,   4.56000,
08.192000000000,   4.48000,
08.196000000000,   4.56000,
08.200000000000,   4.64000,
08.204000000000,   4.72000,
08.208000000000,   4.64000,
08.212000000000,   4.48000,
08.216000000000,   4.56000,
08.220000000000,   4.40000,
08.224000000000,   4.64000,
08.228000000000,   4.56000,
08.232000000000,   4.64000,
08.236000000000,   4.68000,
08.240000000000,   4.44000,
08.244000000000,   4.64000,
08.248000000000,   4.64000,
08.252000000000,   4.56000,
08.256000000000,   4.52000,
08.260000000000,   4.60000,
08.264000000000,   4.56000,
08.268000000000,   4.64000,
08.272000000000,   4.60000,
08.276000000000,   4.52000,
08.280000000000,   4.52000,
08.284000000000,   4.56000,
08.288000000000,   4.44000,
08.292000000000,   4.40000,
08.296000000000,   4.56000,
08.300000000000,   4.52000,
08.304000000000,   4.68000,
08.308000000000,   4.56000,
08.312000000000,   4.68000,
08.316000000000,   4.64000,
08.320000000000,   4.40000,
08.324000000000,   4.68000,
08.328000000000,   4.60000,
08.332000000000,   4.48000,
08.336000000000,   4.60000,
08.340000000000,   4.48000,
08.344000000000,   4.56000,
08.348000000000,   4.56000,
08.352000000000,   4.56000,
08.356000000000,   4.52000,
08.360000000000,   4.56000,
08.364000000000,   4.56000,
08.368000000000,   4.80000,
08.372000000000,   4.52000,
08.376000000000,   4.48000,
08.380000000000,   4.68000,
08.384000000000,   4.60000,
08.388000000000,   4.64000,
08.392000000000,   4.60000,
08.396000000000,   4.44000,
08.400000000000,   4.60000,
08.404000000000,   4.52000,
08.408000000000,   4.56000,
08.412000000000,   4.52000,
08.416000000000,   4.56000,
08.420000000000,   4.56000,
08.424000000000,   4.72000,
08.428000000000,   4.56000,
08.432000000000,   4.56000,
08.436000000000,   4.60000,
08.440000000000,   4.56000,
08.444000000000,   4.60000,
08.448000000000,   4.56000,
08.452000000000,   4.48000,
08.456000000000,   4.80000,
08.460000000000,   4.60000,
08.464000000000,   4.52000,
08.468000000000,   4.72000,
08.472000000000,   4.64000,
08.476000000000,   4.60000,
08.480000000000,   4.68000,
08.484000000000,   4.60000,
08.488000000000,   4.56000,
08.492000000000,   4.48000,
08.496000000000,   4.56000,
08.500000000000,   4.44000,
08.504000000000,   4.48000,
08.508000000000,   4.56000,
08.512000000000,   4.40000,
08.516000000000,   4.56000,
08.520000000000,   4.68000,
08.524000000000,   4.64000,
08.528000000000,   4.60000,
08.532000000000,   4.60000,
08.536000000000,   4.56000,
08.540000000000,   4.64000,
08.544000000000,   4.48000,
08.548000000000,   4.48000,
08.552000000000,   4.56000,
08.556000000000,   4.48000,
08.560000000000,   4.64000,
08.564000000000,   4.68000,
08.568000000000,   4.56000,
08.572000000000,   4.68000,
08.576000000000,   4.52000,
08.580000000000,   4.56000,
08.584000000000,   4.60000,
08.588000000000,   4.68000,
08.592000000000,   4.52000,
08.596000000000,   4.64000,
08.600000000000,   4.48000,
08.604000000000,   4.68000,
08.608000000000,   4.64000,
08.612000000000,   4.64000,
08.616000000000,   4.60000,
08.620000000000,   4.44000,
08.624000000000,   4.60000,
08.628000000000,   4.60000,
08.632000000000,   4.68000,
08.636000000000,   4.52000,
08.640000000000,   4.44000,
08.644000000000,   4.56000,
08.648000000000,   4.64000,
08.652000000000,   4.40000,
08.656000000000,   4.52000,
08.660000000000,   4.64000,
08.664000000000,   4.60000,
08.668000000000,   4.48000,
08.672000000000,   4.64000,
08.676000000000,   4.60000,
08.680000000000,   4.68000,
08.684000000000,   4.68000,
08.688000000000,   4.76000,
08.692000000000,   4.52000,
08.696000000000,   4.60000,
08.700000000000,   4.56000,
08.704000000000,   4.60000,
08.708000000000,   4.60000,
08.712000000000,   4.64000,
08.716000000000,   4.64000,
08.720000000000,   4.48000,
08.724000000000,   4.68000,
08.728000000000,   4.60000,
08.732000000000,   4.56000,
08.736000000000,   4.56000,
08.740000000000,   4.40000,
08.744000000000,   4.68000,
08.748000000000,   4.48000,
08.752000000000,   4.64000,
08.756000000000,   4.64000,
08.760000000000,   4.68000,
08.764000000000,   4.72000,
08.768000000000,   4.72000,
08.772000000000,   4.56000,
08.776000000000,   4.68000,
08.780000000000,   4.64000,
08.784000000000,   4.60000,
08.788000000000,   4.60000,
08.792000000000,   4.84000,
08.796000000000,   4.68000,
08.800000000000,   4.60000,
08.804000000000,   4.68000,
08.808000000000,   4.56000,
08.812000000000,   4.68000,
08.816000000000,   4.64000,
08.820000000000,   4.68000,
08.824000000000,   4.64000,
08.828000000000,   4.72000,
08.832000000000,   4.56000,
08.836000000000,   4.60000,
08.840000000000,   4.52000,
08.844000000000,   4.76000,
08.848000000000,   4.60000,
08.852000000000,   4.52000,
08.856000000000,   4.56000,
08.860000000000,   4.56000,
08.864000000000,   4.56000,
08.868000000000,   4.60000,
08.872000000000,   4.68000,
08.876000000000,   4.60000,
08.880000000000,   4.60000,
08.884000000000,   4.64000,
08.888000000000,   4.48000,
08.892000000000,   4.64000,
08.896000000000,   4.52000,
08.900000000000,   4.52000,
08.904000000000,   4.68000,
08.908000000000,   4.60000,
08.912000000000,   4.64000,
08.916000000000,   4.56000,
08.920000000000,   4.68000,
08.924000000000,   4.60000,
08.928000000000,   4.68000,
08.932000000000,   4.64000,
08.936000000000,   4.52000,
08.940000000000,   4.56000,
08.944000000000,   4.64000,
08.948000000000,   4.72000,
08.952000000000,   4.68000,
08.956000000000,   4.52000,
08.960000000000,   4.60000,
08.964000000000,   4.48000,
08.968000000000,   4.68000,
08.972000000000,   4.44000,
08.976000000000,   4.48000,
08.980000000000,   4.48000,
08.984000000000,   4.56000,
08.988000000000,   4.56000,
08.992000000000,   4.60000,
08.996000000000,   4.68000,

